Agent-Based Simulation of Collective Cooperation: From Experiment to Model

Simulation models of pedestrian dynamics have become an invaluable tool for evacuation planning. Typically crowds are assumed to stream unidirectionally towards a safe area. Simulated agents avoid collisions through mechanisms that belong to each individual, such as being repelled from each other by imaginary forces. But classic locomotion models fail when collective cooperation is called for, notably when an agent, say a first-aid attendant, needs to forge a path through a densely packed group. We present a controlled experiment to observe what happens when humans pass through a dense static crowd. We formulate and test hypothesis on salient phenomena. We discuss our observations in a psychological framework. We derive a model that incorporates: agents' perception and cognitive processing of a situation that needs cooperation; selection from a portfolio of behaviours, such as being cooperative; and a suitable action, such as swapping places. Agents' ability to successfully get through a dense crowd emerges as an effect of the psychological model.

==> Revision 2/Listings/Cognition-CooperativeCognitionModel.java <==
int lastSteps = 4;
double threshold = 0.05;

for (Agent agent : agents) {
  boolean cannotMove =
    agent.getSpeed(lastSteps) <= threshold

  if (cannotMove) {
      agent.setSelfCategory(COOPERATIVE);
  } else {
      agent.setSelfCategory(TARGET_ORIENTED);
  }
}
    


==> Revision 2/Listings/Locomotion-Model.java <==
public void update(Agents agents, double time) {
  for (Agent agent : agents) {
      updateAgent(agent, time)
  }
}

void updateAgent(Agent agent, double time) {
  selfCategory = agent.getSelfCategory();
  
  if (selfCategory == TARGET_ORIENTED) {
      makeStepToTarget(agent);
  } else if (selfCategory == COOPERATIVE) {
      // Search for other cooperative agents
      // in a search radius r.
      Agent candidate = findSwapCandidate(agent);
  
      if (candidate != null) {
          swapPedestrians(agent, candidate);
      } else {
          makeStepToTarget(agent);
      }
  }
  ...
}


==> Revision 2/Listings/Simulation-Loop.java <==
while (simulationIsRunning) {
  ...
  // A locomotion model searches the next
  // position for an agent which is closer
  // to a target than currently.
  locomotionModel.update(agents, time);
  ...
  time++;
}


==> Revision 2/Listings/Simulation-LoopWithPerceptionLayer.java <==
while (simulationIsRunning) {
  ...
  %{\color{PerceptionColor}
  // Perception
  }%
  perceptionModel.update(agents, stimuli);
  ...
  %{\color{CognitionColor}
  // Cognition
  }%  
  cognitionModel.update(agents);
  ...
  %{\color{LocomotionColor}
  // Locomotion
  }%
  locomotionModel.update(agents, time);
   |
   +-> if (agent.selfCategory == COOPERATIVE) {
         Agent candidate = findSwapCandidate();
         swapAgents(agent, candidate);
       }
  ...
  time++;
}

